Counter Pools: Counter Representation for Efficient Stream Processing

Due to the large data volume and number of distinct elements, space is often the bottleneck of many stream processing systems. The data structures used by these systems often consist of counters whose optimization yields significant memory savings. The challenge lies in balancing the size of the counters: too small, and they overflow; too large, and memory capacity limits their number. In this work, we suggest an efficient encoding scheme that sizes each counter according to its needs. Our approach uses fixed-sized pools of memory (e.g., a single memory word or 64 bits), where each pool manages a small number of counters. We pay special attention to performance and demonstrate considerable improvements for various streaming algorithms and workload characteristics.

==> graphs/confs_NYC_fail.py <==
# importing the required module
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
import os
import pylab



###############################################################################
############################################################################### 

def numeric_binomial(n,k):
   c = 1
   for i in range(1,k+1):
       c *= n-(k-i)
       c /= i
   return c
   
def nSAB(x,y):
   return numeric_binomial(x+y-1,y-1)

###############################################################################
############################################################################### 

confs = [
	#8b overhead
	(64,4,12,2),
	(64,4,9,3),
	(64,4,7,4),
	(61,5,5,6), #210*3B = 630B lookup (encode the starting positions of counter 2-5)
	(64,5,8,4), #210*3B = 630B lookup (encode the starting positions of counter 2-5)
	(62,6,7,4), #252*4B = 1KB lookup (encode the starting positions of counter 2-6)
	#16b overhead
	(64,5,0,2), #One lookup for (size,offset) computation # 58905*3B=175KB lookup (encode the starting positions of counter 2-5)
	(64,6,4,2), #One lookup for (size,offset) computation # 210*4B=175KB lookup (encode the starting positions of counter 2-6)
	(64,6,0,3), #One lookup for (size,offset) computation #(if counters are restricted to 40 bits or so), 210*4B=175KB lookup (encode the starting positions of counter 2-6)
	(64,7,0,4), #One lookup for (size,offset) computation #(if counters are restricted to 32 bits or so), 53592*5B=260KB lookup (encode the starting positions of counter 2-6)
	(64,5,7,1), #One lookup for (size,offset) computation #per pool & 40920*3B = 120KB lookup (encode the starting positions of counter 2-5)
	(64,5,8,1), #Magic Division + One lookup for (size,offset) computation #per pool & 2925*3B = 9KB lookup (encode 22 size options for counter 1 (8-29) bits multiplied by SAB(24,4)) OR 20475*3B=60KB lookup table for SAB(24,5)
	(64,6,8,2), #One lookup for (size,offset) computation #per pool & 20349*4B = 80KB lookup (encode the starting positions of counter 2-6)
	(64,4,0,1), #
	#20b overhead
	(64,5,0,1),
	#24b overhead
	(64,6,0,1),
]


Height = 4
widths_array = [512, 1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072, 262144, 524288, 1048576]

d = {}
d2 = {}
for pool_config in confs:
        
        (pool_bit_size, counters_per_pool, initial_counter_size, counter_bit_increase) = pool_config

           
        factor = (float(pool_bit_size/8.0)/counters_per_pool)
        
        (ps, n, s, j) = pool_config
        
        cs0 = nSAB(np.ceil((ps-n*s)/j),n) 
        
        overhead_per_pool = float(np.ceil(np.log2(cs0)/8))
        
        if (64, 7, 0, 4) == pool_config:
            overhead_per_pool = 2.0
        
        #print(pool_config, overhead_per_pool)
                       
        memory_array = [width*Height*(factor+overhead_per_pool/counters_per_pool)/1024.0 for width in widths_array]
        
        memory_array2 = [width*Height*(16+(factor+overhead_per_pool/counters_per_pool))/1024.0 for width in widths_array]
        
        d[pool_config] = memory_array
	
salsa_Memory = [width*Height*4/(1024.0) for width in widths_array]	




with_fails = [
    1.76754,
    1.6654,
    0.00925772,
    0.00109068,
    7.06715e-06,
    2.90274e-06,
    1.15965e-06,
    4.54846e-07,
    1.77719e-07,
    6.93781e-08,
    2.64618e-08,
    9.63825e-09
]
    
    
oneCounter= [
    0.40723,
    0.0738247,
    0.000132982,
    4.15521e-05,
    7.06666e-06,
    2.90274e-06,
    1.15965e-06,
    4.54846e-07,
    1.77719e-07,
    6.93781e-08,
    2.64618e-08,
    9.63825e-09
]

fourCounters=[
    0.150603,
    0.043218,
    4.54972e-05,
    1.67133e-05,
    7.06666e-06,
    2.90274e-06,
    1.15965e-06,
    4.54846e-07,
    1.77719e-07,
    6.93781e-08,
    2.64618e-08,
    9.63825e-09
]

N2_counter =[
    0.000311703,
    9.21729e-05,
    3.86342e-05,
    1.67133e-05,
    7.06666e-06,
    2.90274e-06,
    1.15965e-06,
    4.54846e-07,
    1.77719e-07,
    6.93781e-08,
    2.64618e-08,
    9.63825e-09
]

    
markers=['o', '.', ',', 'v', 'o', '<', '>', '^', 'P']
line_styles = ['-', '--', '-.', ':', 'dotted', 'dashed', '-.', ':']
i=0
  



i+=1
plt.plot(d[(64,4,0,1)], with_fails , label='without failing counters', marker = markers[i%(len(markers))], markersize=12, linewidth=2.0, linestyle =line_styles[i-1])
i+=1
plt.plot([x+(4/1024) for x in d[(64,4,0,1)]], oneCounter, label='1 failing counter', marker = markers[i%(len(markers))], markersize=10, linewidth=2.0, linestyle =line_styles[i-1])
i+=1
plt.plot([x+(16/1024) for x in d[(64,4,0,1)]], fourCounters, label='4 failing counters' , marker = markers[i%(len(markers))], color='gray', markersize=16, linewidth=2.0, linestyle =line_styles[i-1])
i+=1
plt.plot(d[(64,4,0,1)]  , N2_counter,label='Merge to 2 Counters' , marker = markers[(i)%(len(markers))], markersize=10, linewidth=2.0, linestyle =line_styles[i-1])
i+=1


plt.yticks(fontsize=25)
plt.xticks(fontsize=25)

#plt.ylim([0.0000000001,10])
# naming the x axis
plt.xlabel('Memory[KB]',fontsize=30)
# naming the y axis
plt.ylabel('On-Arrival NRMSE',fontsize=30)

plt.grid()
plt.yscale("log")
plt.xscale("log")
plt.tight_layout()
  
# giving a title to my graph
#plt.title('OnArrival')

plt.gca().legend(("without failing counters", "1 failing counter", "4 failing counters","Merge to 2 Counters"))

#plt.gca().legend(("y_cp_64_5_7_1", "y_cp_64_4_0_1" , "y_cp_64_4_12_2" , "y_cp_64_5_8_1" , "y_cp_64_5_8_4" , "y_cp_64_6_0_1" , "y_cp_64_6_4_2" , "y_cp_62_6_7_4" ))
# function to show the plot

#plt.legend('',frameon=False)
plt.savefig("fail_comp_NYC.pdf", format="pdf", bbox_inches="tight")
plt.show()

